Pandemic Populism: Facebook Pages of Alternative News Media and the Corona Crisis -- A Computational Content Analysis

The COVID-19 pandemic has not only had severe political, economic, and societal effects, it has also affected media and communication systems in unprecedented ways. While traditional journalistic media has tried to adapt to the rapidly evolving situation, alternative news media on the Internet have given the events their own ideological spin. Such voices have been criticized for furthering societal confusion and spreading potentially dangerous "fake news" or conspiracy theories via social media and other online channels. The current study analyzes the factual basis of such fears in an initial computational content analysis of alternative news media's output on Facebook during the early Corona crisis, based on a large German data set from January to the second half of March 2020. Using computational content analysis, methods, reach, interactions, actors, and topics of the messages were examined, as well as the use of fabricated news and conspiracy theories. The analysis revealed that the alternative news media stay true to message patterns and ideological foundations identified in prior research. While they do not spread obvious lies, they are predominantly sharing overly critical, even anti-systemic messages, opposing the view of the mainstream news media and the political establishment. With this pandemic populism, they contribute to a contradictory, menacing, and distrusting worldview, as portrayed in detail in this analysis.

==> anc/supplements_sample_full_media_list.csv <==
Page;Media Type ;Page likes ;Number of posts 
Bild;Mainstream news media;2526086;3610
DER SPIEGEL;Mainstream news media;1875884;2927
WELT;Mainstream news media;1027857;1551
ZEIT ONLINE;Mainstream news media;870939;3784
FOCUS Online;Mainstream news media;851492;3702
Süddeutsche Zeitung;Mainstream news media;764502;1957
stern;Mainstream news media;755071;2790
Gut für Mich;Mainstream news media;622002;196
FAZ.NET - Frankfurter Allgemeine Zeitung;Mainstream news media;550219;3192
VICE auf Deutsch;Mainstream news media;507902;255
taz;Mainstream news media;294911;1338
Berliner Morgenpost;Mainstream news media;269490;1652
inFranken.de;Mainstream news media;250216;2082
EXPRESS;Mainstream news media;246412;891
Handelsblatt;Mainstream news media;244375;1594
bento;Mainstream news media;241925;162
Berliner Zeitung;Mainstream news media;204735;1492
Hamburger Morgenpost;Mainstream news media;185656;1863
RP ONLINE;Mainstream news media;169343;1471
Tagesspiegel;Mainstream news media;155619;2181
KSTA;Mainstream news media;154082;2224
WirtschaftsWoche;Mainstream news media;153070;429
WAZ;Mainstream news media;137054;2006
B.Z.;Mainstream news media;133022;2357
Mitteldeutsche Zeitung;Mainstream news media;127650;1562
Hamburger Abendblatt;Mainstream news media;125722;1497
manager magazin;Mainstream news media;123591;221
Augsburger Allgemeine;Mainstream news media;115373;1600
stuttgarter-nachrichten.de;Mainstream news media;110753;2565
Freie Presse;Mainstream news media;109650;1215
LVZ Leipziger Volkszeitung;Mainstream news media;109429;2968
Hannoversche Allgemeine Zeitung / HAZ;Mainstream news media;106830;2806
Passauer Neue Presse - PNP;Mainstream news media;106568;1632
Ostsee-Zeitung;Mainstream news media;102185;2805
stuttgarter-zeitung.de;Mainstream news media;100970;2049
HNA;Mainstream news media;94797;1018
Frankfurter Rundschau;Mainstream news media;94193;858
Badische Zeitung;Mainstream news media;93945;1054
noz.de;Mainstream news media;88666;1107
news.de;Mainstream news media;81993;168
Westfälische Nachrichten;Mainstream news media;80432;925
Heilbronner Stimme;Mainstream news media;79130;604
Sächsische.de;Mainstream news media;77223;1369
Berliner Kurier;Mainstream news media;75628;1188
TA Thüringer Allgemeine;Mainstream news media;74820;27
DIE RHEINPFALZ;Mainstream news media;71988;1559
WESER-KURIER;Mainstream news media;68771;872
Nordkurier;Mainstream news media;67821;1718
Ruhr Nachrichten;Mainstream news media;66634;792
Neue Westfälische;Mainstream news media;65027;889
Allgemeine Zeitung;Mainstream news media;64416;1083
NWZonline;Mainstream news media;64200;760
svz.de - Nachrichten aus Mecklenburg-Vorpommern;Mainstream news media;64024;1023
Abendzeitung München;Mainstream news media;62812;343
Heidelberg24;Mainstream news media;61105;468
tz München;Mainstream news media;59960;611
Schwäbische;Mainstream news media;57727;772
Rhein-Zeitung;Mainstream news media;55741;382
Schwarzwälder Bote;Mainstream news media;50221;494
swp.de;Mainstream news media;50107;777
MAZonline / Märkische Allgemeine;Mainstream news media;49576;2125
Braunschweiger Zeitung;Mainstream news media;49302;1045
FNP - Frankfurter Neue Presse;Mainstream news media;47494;680
WA;Mainstream news media;45597;1010
nordbayern.de;Mainstream news media;45574;1455
Main-Post;Mainstream news media;44896;392
donaukurier;Mainstream news media;41135;944
Aachener Zeitung;Mainstream news media;37517;515
Märkische Onlinezeitung MOZ.de;Mainstream news media;36226;812
kreiszeitung.de;Mainstream news media;35362;646
SÜDKURIER;Mainstream news media;33825;228
Lausitzer Rundschau;Mainstream news media;27149;619
WZ - Westdeutsche Zeitung;Mainstream news media;21778;684
NRZ;Mainstream news media;12984;603
watson.de;Mainstream news media;11675;55
Flensburger Tageblatt;Mainstream news media;11632;348
Münchner Merkur - München;Mainstream news media;10793;1
OVB Heimatzeitungen;Mainstream news media;9752;351
RT Deutsch;Alternative news media;417679;2622
JUNGE FREIHEIT;Alternative news media;133911;629
NachDenkSeiten;Alternative news media;96987;339
Deutsche Wirtschafts Nachrichten;Alternative news media;96406;887
COMPACT-Magazin;Alternative news media;93891;532
Cicero;Alternative news media;75834;432
junge Welt;Alternative news media;71679;1071
Wochenblick;Alternative news media;65256;542
neues deutschland;Alternative news media;64143;574
unzensuriert.at;Alternative news media;60005;642
ZAROnews Presse & PR;Alternative news media;54371;267
Tichys Einblick;Alternative news media;48671;894
watergate.tv;Alternative news media;47383;200
Die Achse des Guten;Alternative news media;42032;879
Journalistenwatch.com;Alternative news media;33188;583
Alles Schall und Rauch;Alternative news media;26392;48
Sputnik Deutschland;Alternative news media;21431;1243
Deutsche Stimme;Alternative news media;11758;83
Free21;Alternative news media;11668;23
ZUERST! – Deutsches Nachrichtenmagazin;Alternative news media;11006;68
eigentümlich frei;Alternative news media;10609;323
Philosophia perennis;Alternative news media;9389;471
PRAVDA TV - Live The Rebellion;Alternative news media;9029;518
Freie Welt;Alternative news media;7206;392
Verlag Antaios;Alternative news media;5771;17
Sezession;Alternative news media;4932;30
MMnews;Alternative news media;4512;539
DieUnbestechlichen.com;Alternative news media;4180;183
Wir Sind Eins;Alternative news media;3333;38
Wahrheitspresse;Alternative news media;2793;36
Deutsche Mittelstands Nachrichten;Alternative news media;2558;51
Kritische Wissenschaft - critical science;Alternative news media;2310;209
Andreas Unterberger;Alternative news media;1914;123
Gugramediaverlag;Alternative news media;1004;7
ExtremNews;Alternative news media;874;2
Politaia.org;Alternative news media;705;142
Mimikama;Fact-checking site;219,256;1264
CORRECTIV;Fact-checking site;42,857;91
